When the lower central series stops: a comprehensive study for braid groups and their relatives

Understanding the lower central series of a group is, in general, a difficult task. It is, however, a rewarding one: computing the lower central series and the associated Lie algebras of a group or of some of its subgroups can lead to a deep understanding of the underlying structure of that group. Our goal here is to showcase several techniques aimed at carrying out part of this task. In particular, we seek to answer the following question: when does the lower central series stop? We introduce a number of tools that we then apply to various groups related to braid groups: the braid groups themselves, surface braid groups, groups of virtual and welded braids, and partitioned versions of all of these groups. The path from our general techniques to their application is far from being a straight one, and some astuteness and tenacity is required to deal with all of the cases encountered along the way. Nevertheless, we arrive at an answer to our question for each and every one of these groups, save for one family of partitioned braid groups on the projective plane. In several cases, we even compute completely the lower central series. Some results about the lower central series of Artin groups are also included.

==> anc/B1mP.g <==

# The following code computes the first 20 consecutive quotients in the lower central series of a certain quotient (denoted by G in the article) of the (1,m)-th partitioned braid group on the projective plane, for a positive integer m.
# See Remark 6.81 in the article (arxiv:2201.03542v3).

# Load the package NQ (Nilpotent Quotient Algorithm) by Werner Nickel.
LoadPackage("nq");;

# Define the group under investigation by the presentation obtained for it in the article.
# The dictionary of the generators is as follows (right-hand side is the notation of the article):
# F.1 = sigma
# F.2 = gamma_1
# F.3 = gamma = gamma_i for i>1
# The group is an extension of Z/2 by Z/4m x Z/2, so there are three sets of relations: those defining Z/4m x Z/2, those defining the action of the generator of Z/2 on Z/4m x Z/2 and one lifting the unique relation of Z/2.

m := 1024;;    # Choose a positive integer m.

F := FreeGroup(3);;
G := F / [ 
# A presentation of Z/4m x Z/2.
F.1*F.3*F.1^-1*F.3^-1 ,
F.1^2 ,
F.3^(4*m) ,
# Two relations describing how the generator of Z/2 acts on the generators of Z/4m x Z/2: trivially on the generator of Z/2 and by inversion on the generator of Z/4m.
F.2*F.1*F.2^-1*F.1^-1 ,
F.2*F.3*F.2^-1*F.3 ,
# One relation lifting the unique relation of Z/2 in the quotient.
F.2^2*F.3^(-2*m)
];;
# Take the quotient by the 20th term in the lower central series. This has the effect on the associated Lie algebra of truncating it in degrees at most 20. This uses the package NQ. The function NilpotentQuotient also returns the lower central series of H, and we assign this to the variable lcs.
H := NilpotentQuotient(G,19);;
lcs := LowerCentralSeries(H);;
# Output the length of the lower central series truncated at step 20, as well as the first 20 consecutive quotients in the lower central series.
Print( "Lower central series stops at LCS_" , Length(lcs) , "\nConsecutive abelian quotients:\n" ); for i in [1..Length(lcs)-1] do Print( "LCS_" , i , "/LCS_" , i+1 , " = " , AbelianInvariants(lcs[i] / lcs[i+1]), "\n" ); od;



==> anc/B2mP-for-powers-of-2.g <==

# The following code computes the first 100 terms in the lower central series of a certain quotient (denoted by G/A in the article) of the (2,m)-th partitioned braid group on the projective plane, for a positive integer m. It loops through a pre-set collection of values of m (hard-coded to be all powers of 2 up to 2^23 below, but may of course be modified) and outputs whether or not the lower central series of G/A stops before the 100th term. This is equivalent, as shown in the article, to whether or not the lower central series of the partitioned braid group itself stops before the 100th term. The conjecture is that the lower central series does not stop for any m (it is proven for m=1 and m=2 in the article), so the expected output is that the lower central series has length at least 100 for all m.
# See Conjecture 6.94 in the article (arxiv:2201.03542v3).

# Load the package NQ (Nilpotent Quotient Algorithm) by Werner Nickel.
LoadPackage("nq");;

# Define the group under investigation by the presentation obtained for it in the article.
# The dictionary of the generators is as follows (right-hand side is the notation of the article):
# F.1 = a_{13}
# F.2 = a_{23}
# F.3 = c_3
# F.4 = sigma_1
# F.5 = gamma_1
# The group is an extension of the dicyclic group of order 16 by Z^2, so there are three sets of relations: those defining Z^2, those defining the action of Dic_{16} on Z^2 and those lifting the relations of Dic_{16}.

F := FreeGroup(5);;

for k in [1..23] do
    m := 2^k;;
    GA := F / [ 
    # Four relations giving a redundant presentation of Z^2 with three generators.
    F.1*F.2*F.1^-1*F.2^-1 ,
    F.1*F.3*F.1^-1*F.3^-1 ,
    F.2*F.3*F.2^-1*F.3^-1 ,
    F.3^2*F.2^-1*F.1^-1 ,
    # Six relations describing how the two generators of Dic_{16} act on the three generators of Z^2.
    F.4*F.1*F.4^-1*F.2^-1 ,
    F.4*F.2*F.4^-1*F.1^-1 ,
    F.4*F.3*F.4^-1*F.3^-1 ,
    F.5*F.1*F.5^-1*F.1 ,
    F.5*F.2*F.5^-1*F.2^-1 ,
    F.5*F.3*F.5^-1*F.1*F.3^-1 ,
    # Two relations that lift the two relations defining Dic_{16}. Note that, if m=0, then these are precisely the defining relations of Dic_{16}, and the extension would then split.
    F.4*F.5*F.4^-1*F.5^-1*F.4*F.5^-1*F.4^-1*F.5*F.4^-2 ,
    F.5^2*F.1^-m*F.4^-2
    ];;
    # Take the quotient by the 100th term in the lower central series. This has the effect on the associated Lie algebra of truncating it in degrees at most 100. This uses the package NQ. The function NilpotentQuotient also returns the lower central series of H, and we assign this to the variable lcs.
    H := NilpotentQuotient(GA,99);;
    lcs := LowerCentralSeries(H);;
    # Print whether or not the lower central series stops before step 100.
    if Length(lcs) < 100 then Print("The LCS for m = " , m , " = 2^" , k , " is shorter than 100!\n"); else Print("The LCS for m = " , m , " = 2^" , k , " has length at least 100.\n"); fi;
od;



==> anc/B2mP-for-small-m.g <==

# The following code computes the first 100 terms in the lower central series of a certain quotient (denoted by G/A in the article) of the (2,m)-th partitioned braid group on the projective plane, for a positive integer m. It loops through a pre-set collection of values of m (hard-coded to be [1,...,1024] below, but may of course be modified) and outputs whether or not the lower central series of G/A stops before the 100th term. This is equivalent, as shown in the article, to whether or not the lower central series of the partitioned braid group itself stops before the 100th term. The conjecture is that the lower central series does not stop for any m (it is proven for m=1 and m=2 in the article), so the expected output is that the lower central series has length at least 100 for all m.
# See Conjecture 6.94 in the article (arxiv:2201.03542v3).

# Load the package NQ (Nilpotent Quotient Algorithm) by Werner Nickel.
LoadPackage("nq");;

# Define the group under investigation by the presentation obtained for it in the article.
# The dictionary of the generators is as follows (right-hand side is the notation of the article):
# F.1 = a_{13}
# F.2 = a_{23}
# F.3 = c_3
# F.4 = sigma_1
# F.5 = gamma_1
# The group is an extension of the dicyclic group of order 16 by Z^2, so there are three sets of relations: those defining Z^2, those defining the action of Dic_{16} on Z^2 and those lifting the relations of Dic_{16}.

F := FreeGroup(5);;

for m in [1..1024] do
    GA := F / [ 
    # Four relations giving a redundant presentation of Z^2 with three generators.
    F.1*F.2*F.1^-1*F.2^-1 ,
    F.1*F.3*F.1^-1*F.3^-1 ,
    F.2*F.3*F.2^-1*F.3^-1 ,
    F.3^2*F.2^-1*F.1^-1 ,
    # Six relations describing how the two generators of Dic_{16} act on the three generators of Z^2.
    F.4*F.1*F.4^-1*F.2^-1 ,
    F.4*F.2*F.4^-1*F.1^-1 ,
    F.4*F.3*F.4^-1*F.3^-1 ,
    F.5*F.1*F.5^-1*F.1 ,
    F.5*F.2*F.5^-1*F.2^-1 ,
    F.5*F.3*F.5^-1*F.1*F.3^-1 ,
    # Two relations that lift the two relations defining Dic_{16}. Note that, if m=0, then these are precisely the defining relations of Dic_{16}, and the extension would then split.
    F.4*F.5*F.4^-1*F.5^-1*F.4*F.5^-1*F.4^-1*F.5*F.4^-2 ,
    F.5^2*F.1^-m*F.4^-2
    ];;
    # Take the quotient by the 100th term in the lower central series. This has the effect on the associated Lie algebra of truncating it in degrees at most 100. This uses the package NQ. The function NilpotentQuotient also returns the lower central series of H, and we assign this to the variable lcs.
    H := NilpotentQuotient(GA,99);;
    lcs := LowerCentralSeries(H);;
    # Print whether or not the lower central series stops before step 100.
    if Length(lcs) < 100 then Print("The LCS for m = " , m , " is shorter than 100!\n"); else Print("The LCS for m = " , m , " has length at least 100.\n"); fi;
od;



==> anc/B2mP.g <==

# The following code computes the first 100 consecutive quotients in the lower central series of a certain quotient (denoted by G/A in the article) of the (2,m)-th partitioned braid group on the projective plane, for a positive integer m.
# See Conjecture 6.94 in the article (arxiv:2201.03542v3).

# Load the package NQ (Nilpotent Quotient Algorithm) by Werner Nickel.
LoadPackage("nq");;

# Define the group under investigation by the presentation obtained for it in the article.
# The dictionary of the generators is as follows (right-hand side is the notation of the article):
# F.1 = a_{13}
# F.2 = a_{23}
# F.3 = c_3
# F.4 = sigma_1
# F.5 = gamma_1
# The group is an extension of the dicyclic group of order 16 by Z^2, so there are three sets of relations: those defining Z^2, those defining the action of Dic_{16} on Z^2 and those lifting the relations of Dic_{16}.

m := 1024;;    # Choose a positive integer m.

F := FreeGroup(5);;
GA := F / [ 
# Four relations giving a redundant presentation of Z^2 with three generators.
F.1*F.2*F.1^-1*F.2^-1 ,
F.1*F.3*F.1^-1*F.3^-1 ,
F.2*F.3*F.2^-1*F.3^-1 ,
F.3^2*F.2^-1*F.1^-1 ,
# Six relations describing how the two generators of Dic_{16} act on the three generators of Z^2.
F.4*F.1*F.4^-1*F.2^-1 ,
F.4*F.2*F.4^-1*F.1^-1 ,
F.4*F.3*F.4^-1*F.3^-1 ,
F.5*F.1*F.5^-1*F.1 ,
F.5*F.2*F.5^-1*F.2^-1 ,
F.5*F.3*F.5^-1*F.1*F.3^-1 ,
# Two relations that lift the two relations defining Dic_{16}. Note that, if m=0, then these are precisely the defining relations of Dic_{16}, and the extension would then split.
F.4*F.5*F.4^-1*F.5^-1*F.4*F.5^-1*F.4^-1*F.5*F.4^-2 ,
F.5^2*F.1^(-1*m)*F.4^-2
];;
# Take the quotient by the 100th term in the lower central series. This has the effect on the associated Lie algebra of truncating it in degrees at most 100. This uses the package NQ. The function NilpotentQuotient also returns the lower central series of H, and we assign this to the variable lcs.
H := NilpotentQuotient(GA,99);;
lcs := LowerCentralSeries(H);;
# Output the length of the lower central series truncated at step 100, as well as the first 100 consecutive quotients in the lower central series.
Print( "Lower central series stops at LCS_" , Length(lcs) , "\nConsecutive abelian quotients:\n" ); for i in [1..Length(lcs)-1] do Print( "LCS_" , i , "/LCS_" , i+1 , " = " , AbelianInvariants(lcs[i] / lcs[i+1]), "\n" ); od;



==> anc/B2mS.g <==

# The following code computes the first 20 consecutive quotients in the lower central series of a certain quotient (denoted by G in the article) of the (2,m)-th partitioned braid group on the sphere, for a positive integer m.
# See Remark 6.74 in the article (arxiv:2201.03542v3).

# Load the package NQ (Nilpotent Quotient Algorithm) by Werner Nickel.
LoadPackage("nq");;

# Define the group under investigation by the presentation obtained for it in the article (after removing the redundant generators s_1, s_2 and a_{12}).
# The dictionary of the generators is as follows (right-hand side is the notation of the article):
# F.1 = s
# F.2 = s_3
# F.3 = a_{13}
# F.4 = a_{23}

m := 1024;;    # Choose a positive integer m.

F := FreeGroup(4);;
G := F / [ 
# s_3 is central.
F.2*F.1*F.2^-1*F.1^-1 ,
F.2*F.3*F.2^-1*F.3^-1 ,
F.2*F.4*F.2^-1*F.4^-1 ,
# a_{13} and a_{23} commute.
F.3*F.4*F.3^-1*F.4^-1 ,
# conjugation by s swaps a_{13} and a_{23}.
F.1*F.3*F.1^-1*F.4^-1 ,
F.1*F.4*F.1^-1*F.3^-1 ,
# s^2 is equal to a_{13}^{-m} and a_{23}^m.
F.1^2*F.3^m ,
F.1^2*F.4^(-1*m) ,
# a_{13}a_{23} is equal to s_3^{2(m-1)}.
F.3*F.4*F.2^(2*(1-m))
];;
# Take the quotient by the 20th term in the lower central series. This has the effect on the associated Lie algebra of truncating it in degrees at most 20. This uses the package NQ. The function NilpotentQuotient also returns the lower central series of H, and we assign this to the variable lcs.
H := NilpotentQuotient(G,19);;
lcs := LowerCentralSeries(H);;
# Output the length of the lower central series truncated at step 20, as well as the first 20 consecutive quotients in the lower central series.
Print( "Lower central series stops at LCS_" , Length(lcs) , "\nConsecutive abelian quotients:\n" ); for i in [1..Length(lcs)-1] do Print( "LCS_" , i , "/LCS_" , i+1 , " = " , AbelianInvariants(lcs[i] / lcs[i+1]), "\n" ); od;


